Performance of an instrumented baffle placed at the entrance of Virgo's end mirror vacuum tower during O5

In this article, we present results on the simulated performance of an instrumented baffle installed at the entrance of the vacuum towers hosting the end mirrors of Virgo's main Fabry-P\'erot cavities. The installation of instrumented baffles is part of the Advanced Virgo Plus upgrade in time for the O5 observing run. They were originally envisaged to be suspended, mounted on new payloads and surrounding new larger end mirrors. The current Virgo upgrade plan includes the replacement of the mirrors with new ones of better quality and same dimensions, leaving the installation of new payloads and larger end mirrors to a post-O5 upgrade phase still to be defined. Here we demonstrate that placing the instrumented baffles just beyond the cryotrap gate valve and in front of the end mirrors would be equally effective for monitoring scattered light inside the cavities. This new location, more than a meter away from the mirror, further reduces the risk of contamination and any potential interference with the mirrors, preserves the full capability to monitor scattered light, and decouples the instrumented baffle timeline from the plans for installing large mirrors in the experiment. We provide an estimate of the light distribution the baffles would encounter under both nominal and non-nominal conditions, as well as an assessment of the scattered light noise introduced by these baffles in this new location, confirming that they would not compromise Virgo's sensitivity.

==> change_eps.sh <==
for file in *.eps; do
    if [ -f "$file" ]; then
        pdf_file="${file%.eps}.pdf"
        echo "Converting $file to $pdf_file"
        epstopdf "$file"
    fi
done


echo "Removing .eps files..."
rm -f *.eps


if [ -f "main.tex" ]; then
    echo "Updating main.tex to replace .eps with .pdf"
    sed -i '' 's/\.eps/\.pdf/g' main.tex
else
    echo "main.tex not found!"
fi

echo "Done!"

